CD-NGP: A Fast Scalable Continual Representation for Dynamic Scenes

Novel view synthesis (NVS) in dynamic scenes faces persistent challenges in memory consumption, model complexity, training efficiency, and rendering quality. Offline methods offer high fidelity but suffer from high memory usage and limited scalability, while online approaches often trade quality for speed and compactness. We propose Continual Dynamic Neural Graphics Primitives (CD-NGP), a continual learning framework that reduces memory overhead and enhances scalability through parameter reuse. To avoid feature interference in dynamic scenes and improve rendering quality, our method combines spatial and temporal hash encodings, which compactly represent scene structures and motion patterns. We also introduce a new dataset comprising multi-view, long-duration ($>1200$ frames) videos with both rigid and non-rigid motion, which is not found in existing benchmarks. CD-NGP is evaluated on public datasets and our long video dataset, demonstrating superior scalability and reconstruction quality. It significantly reduces training memory usage to <14GB and requires only 0.4MB/frame in streaming bandwidth on DyNeRF -- substantially lower than most online baselines.

==> images/convert.py <==
import os
from PIL import Image

def convert_png_to_jpg(directory):
    """
    递归将目录及其子目录中的所有PNG文件转换为JPG格式
    """
    for root, dirs, files in os.walk(directory):
        for file in files:
            if file.lower().endswith('.png'):
                png_path = os.path.join(root, file)
                
                # 创建对应的JPG文件名
                jpg_file = file[:-4] + '.jpg'
                jpg_path = os.path.join(root, jpg_file)
                
                try:
                    # 打开PNG图像并转换为JPG
                    with Image.open(png_path) as img:
                        # 如果图像有alpha通道，创建一个白色背景
                        if img.mode in ('RGBA', 'LA'):
                            background = Image.new('RGB', img.size, (255, 255, 255))
                            background.paste(img, mask=img.split()[-1])
                            img = background
                        
                        # 保存为JPG
                        img.convert('RGB').save(jpg_path, 'JPEG', quality=95)
                        print(f"转换成功: {png_path} -> {jpg_path}")
                        os.remove(png_path)  # 删除原PNG文件
                except Exception as e:
                    print(f"转换失败 {png_path}: {str(e)}")

if __name__ == "__main__":
    import sys
    
    if len(sys.argv) != 2:
        print("使用方法: python png_to_jpg.py <目录路径>")
        sys.exit(1)
    
    directory = sys.argv[1]
    if not os.path.isdir(directory):
        print(f"错误: 目录 '{directory}' 不存在")
        sys.exit(1)
    
    print(f"开始转换目录: {directory}")
    convert_png_to_jpg(directory)
    print("转换完成")

==> images/our_dataset_demonstration/convert2jpg.py <==

import cv2

# 读取当前目录下所有png

import os 

import os
from PIL import Image

# 获取当前目录下所有png文件
png_files = [f for f in os.listdir('.') if f.endswith('.png')]

# 遍历png文件
for png_file in png_files:
    # 打开图像文件
    img = Image.open(png_file)
    # 转换为jpg并保存
    img.convert('RGB').save(png_file.replace('.png', '.jpg'), 'JPEG')
